The EAGLE simulations of galaxy formation: Public release of particle data

This manual accompanies the release of the particle data for 24 simulations of the EAGLE suite of cosmological hydrodynamical simulations of galaxy formation by the virgo consortium. It describes how to download these snapshots and how to extract datasets from them, emphasising the meaning of variables, and their units. We provide examples for extracting the particle data in python. This data release complements our earlier release of numerous integrated properties of the galaxies in EAGLE through an SQL relational database. This database has been updated to include the additional simulations that are part of the present data release. Scientists wanting to use EAGLE may find it useful to first investigate whether their analysis can be performed using the database, before accessing the particle data. The particles in the snapshot files are indexed by a peano-hilbert key. This allows for an eased extraction of simply connected spatial volumes, without needing to read the entire snapshot. This makes it possible to analyse many aspects of galaxies using modest computing resources, even when using EAGLE simulations with large numbers of particles. A reading routine is provided to simplify this process.

==> python_examples/PhaseDiagram.py <==
import h5py
import numpy as np
import matplotlib.pyplot as plt 
from read_dataset import read_dataset

class PhaseDiagram:

    def __init__(self, gn, sgn):

        # Load data.
        self.gas = self.read_galaxy(0, gn, sgn)

        # Plot.
        self.plot()

    def read_galaxy(self, itype, gn, sgn):
        """ For a given galaxy (defined by its GroupNumber and SubGroupNumber)
        extract the temperature, density and star formation rate of all gas particles. """

        data = {}

        # Load data.
        for att in ['GroupNumber', 'SubGroupNumber', 'Temperature', 'Density', 'StarFormationRate']:
            data[att] = read_dataset(itype, att)
        
        # Mask to selected GroupNumber and SubGroupNumber.
        mask = np.logical_and(data['GroupNumber'] == gn, data['SubGroupNumber'] == sgn)
        for att in data.keys():
            data[att] = data[att][mask]
 
        return data

    def plot(self):
        """ Plot Temperature--Density relation. """
        plt.figure()

        # Plot currently star forming gas red.
        mask = np.where(self.gas['StarFormationRate'] > 0)
        plt.scatter(np.log10(self.gas['Density'][mask]), np.log10(self.gas['Temperature'][mask]),
            c='red', s=3, edgecolor='none')

        # Plot currently non star forming gas blue.
        mask = np.where(self.gas['StarFormationRate'] == 0)
        plt.scatter(np.log10(self.gas['Density'][mask]), np.log10(self.gas['Temperature'][mask]),
            c='blue', s=3, edgecolor='none')
        
        # Save plot.
        plt.minorticks_on()
        plt.ylabel('log10 Temperature [K]'); plt.xlabel('log10 Density [g/cm**3]')
        plt.tight_layout()
        plt.savefig('PhaseDiagram.png')
        plt.close()

if __name__ == '__main__':
    x = PhaseDiagram(1, 0)



==> python_examples/PhaseDiagram_ReadEagle.py <==
import numpy as np
import matplotlib.pyplot as plt 
from read_eagle import EagleSnapshot
from read_header import read_header
import h5py

class PhaseDiagram_ReadEagle:

    def __init__(self, gn, sgn, centre, load_region_length=2):

        # Load information from the header.
        self.a, self.h, self.boxsize = read_header()

        # Load data.
        self.gas = self.read_galaxy(0, gn, sgn, centre, load_region_length)

        # Plot.
        self.plot()

    def read_galaxy(self, itype, gn, sgn, centre, load_region_length):
        """ For a given galaxy (defined by its GroupNumber and SubGroupNumber)
        extract the Temperature, Density and StarFormationRate of all gas particles
        using the read_eagle routine. Conversion factors are still loaded directly
        from the hdf5 files. """

        data = {}

        # Initialize read_eagle module.
        eagle_data = EagleSnapshot('./data/snap_028_z000p000.0.hdf5')

        # Put centre into cMpc/h units.
        centre *= self.h

        # Select region to load, a 'load_region_length' cMpc/h cube centred on 'centre'.
        region = np.array([
            (centre[0]-0.5*load_region_length), (centre[0]+0.5*load_region_length),
            (centre[1]-0.5*load_region_length), (centre[1]+0.5*load_region_length),
            (centre[2]-0.5*load_region_length), (centre[2]+0.5*load_region_length)
        ]) 
        eagle_data.select_region(*region)

        # Load data using read_eagle, load conversion factors manually.
        f = h5py.File('./data/snap_028_z000p000.0.hdf5', 'r')
        for att in ['GroupNumber', 'SubGroupNumber', 'Temperature', 'Density', 'StarFormationRate']:
            tmp  = eagle_data.read_dataset(itype, att)
            cgs  = f['PartType%i/%s'%(itype, att)].attrs.get('CGSConversionFactor')
            aexp = f['PartType%i/%s'%(itype, att)].attrs.get('aexp-scale-exponent')
            hexp = f['PartType%i/%s'%(itype, att)].attrs.get('h-scale-exponent')
            data[att] = np.multiply(tmp, cgs * self.a**aexp * self.h**hexp, dtype='f8')
        f.close()

        # Mask to selected GroupNumber and SubGroupNumber.
        mask = np.logical_and(data['GroupNumber'] == gn, data['SubGroupNumber'] == sgn)
        for att in data.keys():
            data[att] = data[att][mask]

        return data

    def plot(self):
        """ Plot Temperature--Density relation. """
        plt.figure()

        # Plot currently star forming gas red.
        mask = np.where(self.gas['StarFormationRate'] > 0)
        plt.scatter(np.log10(self.gas['Density'][mask]), np.log10(self.gas['Temperature'][mask]),
            c='red', s=3, edgecolor='none')

        # Plot currently non star forming gas blue.
        mask = np.where(self.gas['StarFormationRate'] == 0)
        plt.scatter(np.log10(self.gas['Density'][mask]), np.log10(self.gas['Temperature'][mask]),
            c='blue', s=3, edgecolor='none')

        # Save plot.
        plt.minorticks_on()
        plt.ylabel('log10 Temperature [K]'); plt.xlabel('log10 Density [g/cm**3]')
        plt.tight_layout()
        plt.savefig('PhaseDiagram_ReadEagle.png')
        plt.close()

if __name__ == '__main__':
    # Centre is the COP for GN=1 SGN=0 taken from the database.
    centre = np.array([12.08808994,4.47437191,1.41333473])  # cMpc
    x = PhaseDiagram_ReadEagle(1, 0, centre)



==> python_examples/RotationCurve.py <==
import h5py
import numpy as np
import astropy.units as u
from astropy.constants import G
import matplotlib.pyplot as plt 
from read_dataset import read_dataset
from read_header import read_header
from read_dataset_dm_mass import read_dataset_dm_mass

class RotationCurve:

    def __init__(self, gn, sgn, centre):

        self.a, self.h, self.boxsize = read_header()
        self.centre = centre

        # Load data.
        self.gas    = self.read_galaxy(0, gn, sgn, centre)
        self.dm     = self.read_galaxy(1, gn, sgn, centre)
        self.stars  = self.read_galaxy(4, gn, sgn, centre)
        self.bh     = self.read_galaxy(5, gn, sgn, centre)

        # Plot.
        self.plot()

    def read_galaxy(self, itype, gn, sgn, centre):
        """ For a given galaxy (defined by its GroupNumber and SubGroupNumber)
        extract the coordinates and mass of all particles of a selected type.
        Coordinates are then wrapped around the centre to account for periodicity. """

        data = {}

        # Load data, then mask to selected GroupNumber and SubGroupNumber.
        gns  = read_dataset(itype, 'GroupNumber')
        sgns = read_dataset(itype, 'SubGroupNumber')
        mask = np.logical_and(gns == gn, sgns == sgn)
        if itype == 1:
            data['mass'] = read_dataset_dm_mass()[mask] * u.g.to(u.Msun)
        else:
            data['mass'] = read_dataset(itype, 'Mass')[mask] * u.g.to(u.Msun)
        data['coords'] = read_dataset(itype, 'Coordinates')[mask] * u.cm.to(u.Mpc)

        # Periodic wrap coordinates around centre.
        boxsize = self.boxsize/self.h
        data['coords'] = np.mod(data['coords']-centre+0.5*boxsize,boxsize)+centre-0.5*boxsize

        return data

    def compute_rotation_curve(self, arr):
        """ Compute the rotation curve. """

        # Compute distance to centre.
        r = np.linalg.norm(arr['coords'] - self.centre, axis=1)
        mask = np.argsort(r)
        r = r[mask]

        # Compute cumulative mass.
        cmass = np.cumsum(arr['mass'][mask])

        # Compute velocity.
        myG = G.to(u.km**2 * u.Mpc * u.Msun**-1 * u.s**-2).value
        v = np.sqrt((myG * cmass) / r)

        # Return r in Mpc and v in km/s.
        return r, v

    def plot(self):
        plt.figure()

        # All parttypes together.
        combined = {}
        combined['mass'] = np.concatenate((self.gas['mass'], self.dm['mass'],
            self.stars['mass'], self.bh['mass']))
        combined['coords'] = np.vstack((self.gas['coords'], self.dm['coords'],
            self.stars['coords'], self.bh['coords']))
        
        # Loop over each parttype.
        for x, lab in zip([self.gas, self.dm, self.stars, combined],
                        ['Gas', 'Dark Matter', 'Stars', 'All']):
            r, v = self.compute_rotation_curve(x)
            plt.plot(r*1000., v, label=lab)

        # Save plot.
        plt.legend(loc='center right')
        plt.minorticks_on()
        plt.ylabel('Velocity [km/s]'); plt.xlabel('r [kpc]')
        plt.xlim(1, 50); plt.tight_layout()
        plt.savefig('RotationCurve.png')
        plt.close()

if __name__ == '__main__':
    centre = np.array([12.08808994,4.47437191,1.41333473])
    x = RotationCurve(1, 0, centre)



==> python_examples/read_dataset.py <==
import numpy as np
import h5py

def read_dataset(itype, att, nfiles=16):
    """ Read a selected dataset, itype is the PartType and att is the attribute name. """

    # Output array.
    data = []

    # Loop over each file and extract the data.
    for i in range(nfiles):
        f = h5py.File('./data/snap_028_z000p000.%i.hdf5'%i, 'r')
        tmp = f['PartType%i/%s'%(itype, att)][...]
        data.append(tmp)

        # Get conversion factors.
        cgs     = f['PartType%i/%s'%(itype, att)].attrs.get('CGSConversionFactor')
        aexp    = f['PartType%i/%s'%(itype, att)].attrs.get('aexp-scale-exponent')
        hexp    = f['PartType%i/%s'%(itype, att)].attrs.get('h-scale-exponent')

        # Get expansion factor and Hubble parameter from the header.
        a       = f['Header'].attrs.get('Time')
        h       = f['Header'].attrs.get('HubbleParam')

        f.close()

    # Combine to a single array.
    if len(tmp.shape) > 1:
        data = np.vstack(data)
    else:
        data = np.concatenate(data)

    # Convert to physical.
    if data.dtype != np.int32 and data.dtype != np.int64:
        data = np.multiply(data, cgs * a**aexp * h**hexp, dtype='f8')

    return data


==> python_examples/read_dataset_dm_mass.py <==
import numpy as np
import h5py

def read_dataset_dm_mass():
    """ Special case for the mass of dark matter particles. """
    f           = h5py.File('./data/snap_028_z000p000.0.hdf5', 'r')
    h           = f['Header'].attrs.get('HubbleParam')
    a           = f['Header'].attrs.get('Time')
    dm_mass     = f['Header'].attrs.get('MassTable')[1]
    n_particles = f['Header'].attrs.get('NumPart_Total')[1]

    # Create an array of length n_particles each set to dm_mass.
    m = np.ones(n_particles, dtype='f8') * dm_mass 

    # Use the conversion factors from the mass entry in the gas particles.
    cgs  = f['PartType0/Mass'].attrs.get('CGSConversionFactor')
    aexp = f['PartType0/Mass'].attrs.get('aexp-scale-exponent')
    hexp = f['PartType0/Mass'].attrs.get('h-scale-exponent')
    f.close()

    # Convert to physical.
    m = np.multiply(m, cgs * a**aexp * h**hexp, dtype='f8')

    return m



==> python_examples/read_header.py <==
import h5py

def read_header():
    """ Read various attributes from the header group. """
    f       = h5py.File('./data/snap_028_z000p000.0.hdf5', 'r')
    a       = f['Header'].attrs.get('Time')         # Scale factor.
    h       = f['Header'].attrs.get('HubbleParam')  # h.
    boxsize = f['Header'].attrs.get('BoxSize')      # L [cMph/h].
    f.close()

    return a, h, boxsize

